Asymptotically Efficient Quantum Karatsuba Multiplication

We improve the space complexity of Karatsuba multiplication on a quantum computer from $O(n^{1.427})$ to $O(n)$ while maintaining $O(n^{\lg 3})$ gate complexity. We achieve this by ensuring recursive calls can add their outputs directly into subsections of the output register. This avoids the need to store, and uncompute, intermediate results. This optimization, which is analogous to classical tail-call optimization, should be applicable to a wide range of recursive quantum algorithms.

==> anc/python/README.md <==
# Reversible Karatsuba Multiplication Code (python)

## Testing

Run `pytest` from within the `karatsuba` directory.

## File layout

- `int_buffer.py`: Defines a mutable fixed-width unsigned integer class `IntBuf`,
with support for aliased slicing, padding, and concatenating.
- `util.py`: Miscellaneous utility methods such as `ceil_lg2`.
- `kara_square.py`: Squaring a number using reversible Karatsuba squaring.
    - `add_square_into`: Glue code to divide into words, pads words, delegates to the recursive construction.
    - `_add_square_into_pieces`: Recursive construction.
- `kara_mul.py`: Multiplying two numbers using reversible Karatsuba multiplication.
    - `add_product_into`: Glue code to divide into words, pads words, delegates to the recursive construction.
    - `_add_product_into_pieces`: Recursive construction.


==> anc/python/__init__.py <==
# Karatsuba module



==> anc/python/int_buffer.py <==
from typing import Union, Iterable


class Buffer:
    """An abstract bit array interface."""
    def __getitem__(self, item) -> int:
        raise NotImplementedError()

    def __setitem__(self, key, value):
        raise NotImplementedError()

    def __len__(self):
        raise NotImplementedError()


class RawIntBuffer(Buffer):
    """A bit array backed by the bits in a python int."""

    def __init__(self, val: int, length: int):
        assert 0 <= val < 1 << length
        self._val = val
        self._len = length

    def __getitem__(self, item):
        if isinstance(item, int):
            assert 0 <= item < self._len
            return (self._val >> item) & 1

        if isinstance(item, slice):
            assert item.step is None
            assert 0 <= item.start <= item.stop <= len(self)
            length = item.stop - item.start
            return (self._val >> item.start) & ~(-1 << length)

        return NotImplemented

    def __setitem__(self, key, value):
        if isinstance(key, int):
            assert value in [False, True, 0, 1]
            assert 0 <= key < self._len
            mask = 1 << key
            if value:
                self._val |= mask
            else:
                self._val &= ~mask
            return self[key]

        if isinstance(key, slice):
            assert key.step is None
            assert 0 <= key.start <= key.stop <= self._len
            n = key.stop - key.start
            assert 0 <= value < 1 << n
            mask = ~(-1 << n)
            written = value & mask
            self._val &= ~(mask << key.start)
            self._val |= written << key.start
            return written

        return NotImplemented

    def __eq__(self, other):
        if isinstance(other, type(self)):
            return self._val == other._val and self._len == other._len
        return NotImplemented

    def __len__(self):
        return self._len

    def __str__(self):
        return ''.join(str(self[i]) for i in range(len(self))[::-1])

    def __repr__(self):
        return 'RawIntBuffer(0b{}, {!r})'.format(str(self), self._len)


class RawConcatBuffer(Buffer):
    """Exposes two buffers as one concatenated buffer."""

    def __init__(self, buf0: Buffer, buf1: Buffer):
        assert buf0 is not buf1
        self.buf0 = buf0
        self.buf1 = buf1

    def __getitem__(self, item):
        n = len(self.buf0)

        if isinstance(item, int):
            if item < n:
                return self.buf0[item]
            return self.buf1[item - n]

        if isinstance(item, slice):
            assert item.step is None
            assert 0 <= item.start <= item.stop <= len(self)
            b0 = item.start >= n
            b1 = item.stop > n
            if not b0 and not b1:
                return self.buf0[item]
            if b0 and b1:
                return self.buf1[item.start - n:item.stop - n]
            cut = item.stop - n
            k = n - item.start
            return self.buf0[item.start:n] | (self.buf1[0:cut] << k)

        return NotImplemented

    def __setitem__(self, key, value):
        n = len(self.buf0)

        if isinstance(key, int):
            assert value in [False, True, 0, 1]
            assert 0 <= key < len(self)
            if key < n:
                self.buf0[key] = value
            else:
                self.buf1[key] = value

        if isinstance(key, slice):
            assert key.step is None
            assert 0 <= key.start <= key.stop <= len(self)
            b0 = key.start >= n
            b1 = key.stop > n
            if not b0 and not b1:
                self.buf0[key] = value
                return value
            if b0 and b1:
                self.buf1[key.start - n:key.stop - n] = value
                return value
            cut = key.stop - n
            k = n - key.start
            self.buf0[key.start:n] = value & ~(-1 << k)
            self.buf1[0:cut] = value >> k
            return value

        return NotImplemented

    def __eq__(self, other):
        if isinstance(other, type(self)):
            return self.buf0 == other.buf0 and self.buf1 == other.buf1
        return NotImplemented

    def __len__(self):
        return len(self.buf0) + len(self.buf1)

    def __str__(self):
        return '{} {}'.format(self.buf0, self.buf1)

    def __repr__(self):
        return 'RawConcatBuffer({!r}, {!r})'.format(self.buf0, self.buf1)


class RawWindowBuffer(Buffer):
    """Exposes a subset of a buffer as a buffer."""

    def __new__(cls,
                buf: Buffer,
                start: int,
                stop: int):
        if isinstance(buf, RawWindowBuffer):
            result = RawWindowBuffer(
                buf._buf,
                buf._start + start,
                buf._start + stop)
            return result
        return super().__new__(cls)

    def __init__(self,
                 buf: Buffer,
                 start: int,
                 stop: int):
        if isinstance(buf, RawWindowBuffer):
            return
        self._buf = buf
        self._start = start
        self._stop = stop

    def __getitem__(self, item) -> int:
        if isinstance(item, int):
            index = range(self._start, self._stop)[item]
            return self._buf[index]

        if isinstance(item, slice):
            assert item.step is None
            span = range(self._start, self._stop)[item]
            assert span.start <= span.stop
            return self._buf[span.start:span.stop]

        return NotImplemented

    def __setitem__(self, key, value):
        if isinstance(key, int):
            index = range(self._start, self._stop)[key]
            self._buf[index] = value
            assert self._buf[index] == value
            return value

        if isinstance(key, slice):
            assert key.step is None
            assert 0 <= key.start <= key.stop <= len(self)
            n = key.stop - key.start
            assert 0 <= value < 1 << n
            span = range(self._start, self._stop)[key]
            self._buf[span.start:span.stop] = value
            return value

        return NotImplemented

    def __eq__(self, other):
        if isinstance(other, type(self)):
            return self._buf == other._buf and self._start == other._start and self._stop == other._stop
        return NotImplemented

    def __len__(self):
        return self._stop - self._start

    def __str__(self):
        return '{}[{}:{}]'.format(self._buf, self._start, self._stop)

    def __repr__(self):
        return 'RawWindowBuffer({!r}, {!r}, {!r})'.format(self._buf, self._start, self._stop)


class IntBuf:
    """A fixed-width unsigned integer backed by a mutable bit buffer.

    Basically a complicated pointer into allocated memory.
    """

    def __init__(self, buffer: Buffer):
        self._buf = buffer

    def signed_int(self) -> int:
        """Return value as a signed int instead of an unsigned int."""
        if not len(self):
            return 0
        result = int(self)
        if self[len(self) - 1]:
            result -= 1 << len(self)
        return result

    def __len__(self):
        """The number of bits in this fixed-width integer."""
        return len(self._buf)

    def __int__(self):
        """The unsigned value of this fixed-width integer."""
        return self._buf[0:len(self._buf)]

    def padded(self, pad_len: int) -> 'IntBuf':
        """Returns a variant of this IntBuf with an extended width.

        The extra bits go at the end (the most significant side). The receiving
        IntBuf is not modified, but the head of the returned IntBuf is pointed
        at the same memory so modifying one's value will modify the other's.
        """
        if pad_len == 0:
            return self
        return IntBuf(RawConcatBuffer(self._buf, RawIntBuffer(0, pad_len)))

    @classmethod
    def zero(cls, length: int) -> 'IntBuf':
        """Returns a fresh zero'd IntBuf with the given length."""
        return IntBuf(RawIntBuffer(0, length))

    @classmethod
    def concat(cls, bufs: Iterable['IntBuf']) -> 'IntBuf':
        """An IntBuf backed by the concatenated buffers of the given IntBufs."""
        frozen = list(bufs)
        if not frozen:
            return IntBuf.zero(0)
        seed = frozen[0]
        for buf in frozen[1:]:
            seed = seed.then(buf)
        return seed

    def then(self, other: 'IntBuf') -> 'IntBuf':
        """An IntBuf backed by the concatenated buffers of the given IntBufs."""
        return IntBuf(RawConcatBuffer(self._buf, other._buf))

    def __getitem__(self, item):
        """Get a bit or mutable window into this IntBuf."""

        if isinstance(item, int):
            index = range(0, len(self._buf))[item]
            return self._buf[index]

        if isinstance(item, slice):
            assert item.step is None
            span = range(0, len(self._buf))[item]
            assert span.start <= span.stop
            return IntBuf(RawWindowBuffer(self._buf, span.start, span.stop))

        return NotImplemented

    def __setitem__(self, key, value):
        """Overwrite a bit or window in this IntBuf."""

        if isinstance(key, int):
            index = range(0, len(self._buf))[key]
            self._buf[index] = value
            assert self._buf[index] == value
            return value

        if isinstance(key, slice):
            assert key.step is None
            span = range(0, len(self._buf))[key]
            written = int(value) & ~(-1 << (span.stop - span.start))
            self._buf[span.start:span.stop] = written
            assert self._buf[span.start:span.stop] == written
            return written

        return NotImplemented

    def __eq__(self, other):
        if isinstance(other, (int, IntBuf)):
            return int(self) == int(other)
        return NotImplemented

    def __str__(self):
        return ''.join(str(self[i]) for i in range(len(self)))

    def __bool__(self):
        return bool(int(self))

    def __iadd__(self, other):
        if isinstance(other, (int, IntBuf)):
            self[:] = int(self) + int(other)
            return self
        return NotImplemented

    def __imul__(self, other):
        if isinstance(other, (int, IntBuf)):
            self[:] = int(self) * int(other)
            return self
        return NotImplemented

    def __isub__(self, other):
        if isinstance(other, (int, IntBuf)):
            self[:] = int(self) - int(other)
            return self
        return NotImplemented

    def __ixor__(self, other):
        if isinstance(other, (int, IntBuf)):
            self[:] = int(self) ^ int(other)
            return self
        return NotImplemented

    def __iand__(self, other):
        if isinstance(other, (int, IntBuf)):
            self[:] = int(self) & int(other)
            return self
        return NotImplemented

    def __ior__(self, other):
        if isinstance(other, (int, IntBuf)):
            self[:] = int(self) | int(other)
            return self
        return NotImplemented

    def __repr__(self):
        return 'IntBuf({!r})'.format(self._buf)


==> anc/python/int_buffer_test.py <==
from int_buffer import IntBuf, RawIntBuffer, RawConcatBuffer, RawWindowBuffer


def test_int_buffer():
    e = IntBuf.zero(10)
    assert not bool(e)
    assert int(e) == 0
    assert e[0] == 0
    assert e[1] == 0

    e += 2
    assert int(e) == 2
    assert bool(e)
    assert e[0] == 0
    assert e[1] == 1

    assert str(e) == '0100000000'
    assert str(e[1:5]) == '1000'

    e -= 43
    assert int(e) == 983
    e[2:] += 1
    assert int(e) == 987


def test_ref_iadd():
    e = IntBuf.zero(10)
    e += 33
    assert int(e) == 33
    f = e[2:]
    f -= 1
    assert int(e) == 29
    f += 1
    assert int(e) == 33


def test_concat():
    a = RawIntBuffer(0, 5)
    b = RawIntBuffer(0, 5)
    c = RawConcatBuffer(a, b)
    e = IntBuf(c)

    e += 33
    assert int(e) == 33
    f = e[2:]
    f -= 1
    assert int(e) == 29
    f += 1
    assert int(e) == 33

    e[:] = 0b1001100101
    assert e[:5] == 0b00101
    assert e[5:] == 0b10011
    assert e[3:8] == 0b01100

    e[:] = 0
    e[:5] = 0b11111
    assert int(e) == 0b0000011111
    e[:] = 0
    e[5:] = 0b11111
    assert int(e) == 0b1111100000
    e[:] = 0
    e[3:8] = 0b11111
    assert int(e) == 0b0011111000


def test_window_flatten():
    a = RawIntBuffer(0b101101, 6)
    b = RawWindowBuffer(a, 1, 5)
    c = RawWindowBuffer(b, 1, 3)
    assert repr(c) == 'RawWindowBuffer(RawIntBuffer(0b101101, 6), 2, 4)'


==> anc/python/kara_mul.py <==
import math
from typing import List

from int_buffer import IntBuf
from util import ceil_power_of_2, popcnt


def add_product_into(
        input1: IntBuf,
        input2: IntBuf,
        output: IntBuf,
        piece_size: int = 32):
    """Adds the product of the two inputs into the output.

    Uses reversible Karatsuba multiplication.
    """
    in_piece_count = ceil_power_of_2(int(math.ceil(max(len(input1), len(input2)) / piece_size)))
    input1 = input1.padded(in_piece_count*piece_size - len(input1))
    input2 = input2.padded(in_piece_count*piece_size - len(input2))

    # Prepare padded input chunks.
    input_pieces_buf1 = []
    input_pieces_buf2 = []
    for j in range(in_piece_count):
        k = j * piece_size
        folds = popcnt((in_piece_count - 1) ^ j)
        input_pieces_buf1.append(input1[k:k+piece_size].padded(folds))
        input_pieces_buf2.append(input2[k:k+piece_size].padded(folds))

    # Prepare padded workspace chunks.
    work_piece_size = piece_size * 2 + popcnt(in_piece_count-1) * 4
    work_piece_size = int(math.ceil(work_piece_size / piece_size)) * piece_size
    work_regs = [IntBuf.zero(work_piece_size) for _ in range(in_piece_count*2)]

    # Add into workspaces, merge into output, then uncompute workspace.
    _add_product_into_pieces(input_pieces_buf1,
                             input_pieces_buf2,
                             work_regs,
                             sign=+1)
    for i in range(0, work_piece_size, piece_size):
        output[i:] += IntBuf.concat(w[i:i+piece_size] for w in work_regs)
    _add_product_into_pieces(input_pieces_buf1,
                             input_pieces_buf2,
                             work_regs,
                             sign=-1)


def _add_product_into_pieces(input_pieces1: List[IntBuf],
                             input_pieces2: List[IntBuf],
                             output_pieces: List[IntBuf],
                             sign: int):
    """Inline Karatsuba multiplication over the pieces.

    Note that the pieces must be large enough to hold intermediate results.
    """

    assert len(output_pieces) == 2 * len(input_pieces1) == 2 * len(input_pieces2)
    assert sign in [-1, +1]
    if not input_pieces1:
        return
    if len(input_pieces1) == 1:
        output_pieces[0] += int(input_pieces1[0]) * int(input_pieces2[0]) * sign
        return
    h = len(input_pieces1) >> 1

    # Input1 is logically split into two halves (a, b) such that
    #   a + 2**(wh) * b equals the input.
    # Input2 is logically split into two halves (x, y) such that
    #   x + 2**(wh) * y equals the input.

    # -----------------------------------
    # Perform
    #     out += a*x * (1-2**(wh))
    #     out -= b*y * 2**(wh) * (1-2**(wh))
    # -----------------------------------
    # Temporarily inverse-multiply the output by 1-2**(wh), so that the following
    # two multiply-adds are scaled by 1-2**(wh).
    for i in range(h, len(output_pieces)):
        output_pieces[i] += output_pieces[i - h]
    # Recursive multiply-add for a*x.
    _add_product_into_pieces(
        input_pieces1=input_pieces1[:h],
        input_pieces2=input_pieces2[:h],
        output_pieces=output_pieces[:2*h],
        sign=sign)
    # Recursive multiply-subtract for b*y.
    _add_product_into_pieces(
        input_pieces1=input_pieces1[h:2*h],
        input_pieces2=input_pieces2[h:2*h],
        output_pieces=output_pieces[h:3*h],
        sign=-sign)
    # Multiply output by 1-2**(wh), completing the scaling of the previous
    # two multiply-adds.
    for i in range(h, len(output_pieces))[::-1]:
        output_pieces[i] -= output_pieces[i - h]

    # -------------------------------
    # Perform
    #     out += (a+b)*(x+y) * 2**(wh)
    # -------------------------------
    # Temporarily store a+b over a and x+y over x.
    for i in range(h):
        input_pieces1[i] += input_pieces1[i + h]
        input_pieces2[i] += input_pieces2[i + h]
    # Recursive multiply-add for (a+b)*(x+y).
    _add_product_into_pieces(
        input_pieces1=input_pieces1[:h],
        input_pieces2=input_pieces2[:h],
        output_pieces=output_pieces[h:3*h],
        sign=sign)
    # Restore a and x.
    for i in range(h):
        input_pieces1[i] -= input_pieces1[i + h]
        input_pieces2[i] -= input_pieces2[i + h]


==> anc/python/kara_mul_test.py <==
import random
from typing import Optional

from int_buffer import IntBuf
from kara_mul import add_product_into


def assert_case(*, n_in1: int, v_in1: int, n_in2: int, v_in2: int, n_out: Optional[int] = None, v_out: int = 0, **kwargs):
    # Generate Q# case.
    # print("""
    #     AssertProductCase(
    #         {},
    #         {},
    #         BoolsToBigInt([{},false]),
    #         BoolsToBigInt([{},false]),
    #         {});""".format(
    #     n_in1,
    #     n_in2,
    #     ','.join('true' if e == '1' else 'false' for e in bin(v_in1)[2:]),
    #     ','.join('true' if e == '1' else 'false' for e in bin(v_in2)[2:]),
    #     kwargs.get('piece_size', 32)))

    if n_out is None:
        n_out = max(n_in1, n_in2) * 2
    assert 0 <= v_in1 < 1 << n_in1
    assert 0 <= v_in2 < 1 << n_in2
    assert 0 <= v_out < 1 << n_out
    b_in1 = IntBuf.zero(n_in1)
    b_in2 = IntBuf.zero(n_in2)
    b_out = IntBuf.zero(n_out)
    b_in1[:] = v_in1
    b_in2[:] = v_in2
    b_out[:] = v_out
    add_product_into(b_in1, b_in2, b_out, **kwargs)

    expected_out = (v_out + v_in1*v_in2) % 2**n_out
    if b_in1 != v_in1 or b_in2 != v_in2 or b_out != expected_out:
        raise AssertionError("""Case failed.
    assert_case(n_in1={0}, n_in2={1}, n_out={2}, v_in1={3}, v_in2={4}, v_out={5}{8})
    n_in1={0}
    n_in2={1}
    n_out={2}
    v_in1={3}
    v_in2={4}
    v_out={5}
    Expected result={6}
    Actual result={7}""".format(
                n_in1,
                n_in2,
                n_out,
                v_in1,
                v_in2,
                v_out,
                expected_out,
                int(b_out),
                ''.join(', {}={!r}'.format(k, v) for k, v in kwargs.items())
            ))


def test_fuzz():
    for _ in range(20):
        n1 = random.randint(0, 256)
        n2 = random.randint(0, 256)
        n3 = random.randint(0, 256)
        v1 = random.randint(0, 2**n1 - 1)
        v2 = random.randint(0, 2**n2 - 1)
        v3 = random.randint(0, 2**n3 - 1)
        assert_case(n_in1=n1, n_in2=n2, n_out=n3, v_in1=v1, v_in2=v2, v_out=v3)


def test_individual_bits():
    for n1 in range(6):
        for n2 in range(n1, 6):
            for b1 in range(n1):
                for b2 in range(n2):
                    assert_case(n_in1=n1, n_in2=n2, v_in1=1<<b1, v_in2=1<<b2, piece_size=1)


def test_small_cases():
    for n1 in range(3):
        for n2 in range(3):
            for v1 in range(1 << n1):
                for v2 in range(1 << n2):
                    assert_case(n_in1=n1, n_in2=n2, v_in1=v1, v_in2=v2, piece_size=1)


def test_piece_sizes():
    for n in range(1, 10):
        assert_case(n_in1=32, n_in2=32, v_in1=1620786985, v_in2=623629819, piece_size=n)


def test_known_historical_failures():
    assert_case(n_in1=24,
                n_in2=66,
                n_out=140,
                v_in1=1779106,
                v_in2=67497413763205155466,
                v_out=1191139883759256012588948494142022305808990,
                piece_size=4)


==> anc/python/kara_square.py <==
import math
from typing import List

from int_buffer import IntBuf
from util import ceil_power_of_2, popcnt


def add_square_into(
        input: IntBuf,
        output: IntBuf,
        piece_size: int = 32):
    """Adds the square of the input into the output.

    Uses reversible Karatsuba squaring.
    """
    in_piece_count = ceil_power_of_2(int(math.ceil(len(input) / piece_size)))
    input = input.padded(in_piece_count*piece_size - len(input))

    # Prepare padded input chunks.
    input_pieces_buf = []
    for j in range(in_piece_count):
        k = j * piece_size
        folds = popcnt((in_piece_count - 1) ^ j)
        input_pieces_buf.append(input[k:k+piece_size].padded(folds))

    # Prepare padded workspace chunks.
    work_piece_size = piece_size * 2 + popcnt(in_piece_count-1) * 4
    runs = int(math.ceil(work_piece_size / piece_size))
    work_piece_size = runs * piece_size
    work_regs = [IntBuf.zero(work_piece_size) for _ in range(in_piece_count*2)]

    # Add into workspaces, merge into output, then uncompute workspace.
    _add_square_into_pieces(input_pieces_buf, work_regs, sign=+1)
    for i in range(0, work_piece_size, piece_size):
        output[i:] += IntBuf.concat(w[i:i+piece_size] for w in work_regs)
    _add_square_into_pieces(input_pieces_buf, work_regs, sign=-1)


def _add_square_into_pieces(input_pieces: List[IntBuf],
                            output_pieces: List[IntBuf],
                            sign: int):
    """Inline Karatsuba squaring over the pieces.

    Note that the pieces must be large enough to hold intermediate results.
    """

    assert len(output_pieces) == len(input_pieces) * 2
    assert sign in [-1, +1]
    if not input_pieces:
        return
    if len(input_pieces) == 1:
        output_pieces[0] += int(input_pieces[0])**2 * sign
        return
    h = len(input_pieces) >> 1

    # Input is logically split into two halves (a, b) such that
    #   a + 2**(wh) * b equals the input.

    # -----------------------------------
    # Perform
    #     out += a**2 * (1-2**(wh))
    #     out -= b**2 * 2**(wh) * (1-2**(wh))
    # -----------------------------------
    # Temporarily inverse-multiply the output by 1-2**(wh), so that the following
    # two squared additions are scaled by 1-2**(wh).
    for i in range(h, len(output_pieces)):
        output_pieces[i] += output_pieces[i - h]
    # Recursive squared addition for a.
    _add_square_into_pieces(
        input_pieces=input_pieces[:h],
        output_pieces=output_pieces[:2*h],
        sign=sign)
    # Recursive squared subtraction for b.
    _add_square_into_pieces(
        input_pieces=input_pieces[h:2*h],
        output_pieces=output_pieces[h:3*h],
        sign=-sign)
    # Multiply output by 1-2**(wh), completing the scaling of the previous
    # two squared additions.
    for i in range(h, len(output_pieces))[::-1]:
        output_pieces[i] -= output_pieces[i - h]

    # -------------------------------
    # Perform
    #     out += (a+b)**2 * 2**(wh)
    # -------------------------------
    # Temporarily store a+b over a.
    for i in range(h):
        input_pieces[i] += input_pieces[i + h]
    # Recursive squared addition for a+b.
    _add_square_into_pieces(
        input_pieces=input_pieces[:h],
        output_pieces=output_pieces[h:3*h],
        sign=sign)
    # Restore a.
    for i in range(h):
        input_pieces[i] -= input_pieces[i + h]


==> anc/python/kara_square_test.py <==
import random
from typing import Optional

from int_buffer import IntBuf
from kara_square import add_square_into


def assert_case(*, n_in: int, v_in: int, n_out: Optional[int] = None, v_out: int = 0, **kwargs):
    # Generate Q# case.
    # print("""
    #     AssertSquareCase(
    #         {},
    #         BoolsToBigInt([{},false]),
    #         {});""".format(
    #     n_in,
    #     ','.join('true' if e == '1' else 'false' for e in bin(v_in)[2:]),
    #     kwargs.get('piece_size', 32)))

    if n_out is None:
        n_out = n_in * 2
    assert 0 <= v_in < 1 << n_in
    assert 0 <= v_out < 1 << n_out
    b_in = IntBuf.zero(n_in)
    b_out = IntBuf.zero(n_out)
    b_in[:] = v_in
    b_out[:] = v_out
    add_square_into(b_in, b_out, **kwargs)

    expected_out = (v_out + v_in**2) % 2**n_out
    if b_in != v_in or b_out != expected_out:
        raise AssertionError("""Case failed.
    assert_case(n_in={0}, n_out={1}, v_in={2}, v_out={3}{6})
    n_in={0}
    n_out={1}
    v_in={2}
    v_out={3}
    Expected result={4}
    Actual result={5}""".format(
                n_in,
                n_out,
                v_in,
                v_out,
                expected_out,
                int(b_out),
                ''.join(', {}={!r}'.format(k, v) for k, v in kwargs.items())
            ))


def test_fuzz():
    for _ in range(20):
        n1 = random.randint(0, 256)
        n2 = random.randint(0, 256)
        v1 = random.randint(0, 2**n1 - 1)
        v2 = random.randint(0, 2**n2 - 1)
        assert_case(n_in=n1, n_out=n2, v_in=v1, v_out=v2)


def test_individual_bits():
    for n_in in range(10):
        for b_in in range(n_in):
            assert_case(n_in=n_in, n_out=20, v_in=1<<b_in, piece_size=1)


def test_piece_sizes():
    for p in range(1, 10):
        assert_case(n_in=32, v_in=1620786985, piece_size=p)


def test_small_cases():
    for n_in in range(4):
        for v_in in range(1 << n_in):
            assert_case(n_in=n_in, v_in=v_in, piece_size=1)


def test_known_historical_failures():
    assert_case(n_in=8,
                v_in=0b11111111,
                piece_size=4)
    assert_case(n_in=207,
                n_out=81,
                v_in=99309357899598905347205841219742550058564968316992108090982783,
                v_out=2417272450293295125057780)
    assert_case(n_in=128,
                n_out=128,
                v_in=309859417082872587300573064293124092539,
                v_out=107908178516259704616406393704185964006)
    assert_case(n_in=66,
                n_out=140,
                v_in=67497413763205155466,
                v_out=1191139883759256012588948494142022305808990)


==> anc/python/util.py <==
import math
from typing import List, Union

from int_buffer import IntBuf


def ceil_power_of_2(n: int) -> int:
    if n <= 1:
        return 1
    return 1 << int(math.ceil(math.log2(n)))


def popcnt(n: int) -> int:
    assert n >= 0
    t = 0
    while n:
        n &= n-1
        t += 1
    return t


def power_of_two_ness(v: int) -> int:
    """Returns the largest power of 2 that divides v."""
    assert v > 0
    return v ^ (v & (v - 1))


def ceil_multiple(n: int, m: int) -> int:
    return ((n + m - 1) // m) * m


def ceil_lg2(n: int):
    return int(math.ceil(math.log2(n)))


def split_into_pieces(value: int, piece_size: int, piece_count: int) -> List[int]:
    assert value.bit_length() <= piece_size * piece_count
    mask = ~(-1 << piece_size)
    result = []
    for i in range(0, piece_count * piece_size, piece_size):
        result.append((value >> i) & mask)
    return result


def fuse_pieces(pieces: List[Union[int, IntBuf]], piece_size: int) -> int:
    result = 0
    for i, p in enumerate(pieces):
        result += int(p) << (i * piece_size)
    return result


==> anc/python/util_test.py <==
from util import power_of_two_ness, ceil_lg2, ceil_power_of_2, popcnt


def test_power_of_two_ness():
    assert power_of_two_ness(1) == 1
    assert power_of_two_ness(2) == 2
    assert power_of_two_ness(3) == 1
    assert power_of_two_ness(4) == 4
    assert power_of_two_ness(5) == 1
    assert power_of_two_ness(6) == 2
    assert power_of_two_ness(7) == 1
    assert power_of_two_ness(8) == 8
    assert power_of_two_ness(9) == 1


def test_ceil_power_of_2():
    assert ceil_power_of_2(1) == 1
    assert ceil_power_of_2(2) == 2
    assert ceil_power_of_2(3) == 4
    assert ceil_power_of_2(4) == 4
    assert ceil_power_of_2(5) == 8
    assert ceil_power_of_2(6) == 8
    assert ceil_power_of_2(7) == 8
    assert ceil_power_of_2(8) == 8
    assert ceil_power_of_2(9) == 16


def test_popcnt():
    assert popcnt(0) == 0
    assert popcnt(1) == 1
    assert popcnt(2) == 1
    assert popcnt(3) == 2
    assert popcnt(4) == 1
    assert popcnt(5) == 2
    assert popcnt(6) == 2
    assert popcnt(7) == 3
    assert popcnt(8) == 1
    assert popcnt(9) == 2


def test_ceil_lg2():
    assert ceil_lg2(1) == 0
    assert ceil_lg2(2) == 1
    assert ceil_lg2(3) == 2
    assert ceil_lg2(4) == 2
    assert ceil_lg2(5) == 3
    assert ceil_lg2(6) == 3
    assert ceil_lg2(7) == 3
    assert ceil_lg2(8) == 3
    assert ceil_lg2(9) == 4


==> anc/qsharp/Karatsuba/Addition.qs <==
namespace Karatsuba {
    open Microsoft.Quantum.Extensions.Bitwise;
    open Microsoft.Quantum.Primitive;
    open Microsoft.Quantum.Canon;

    /// # Summary
    /// Performs a += b + c where a and b are little-endian quantum registers and c is a carry qubit.
    ///
    /// If you want a carry *output*, append a qubit to the lvalue register.
    ///
    /// # Input
    /// ## lvalue
    /// The target of the addition. The 'a' in 'a += b + c'.
    /// ## offset
    /// The integer amount to add into the target. The 'b' in 'a += b + c'.
    /// ## carry_in
    /// The carry to include in the addition. The 'c' in 'a += b + c'.
    ///
    /// # References
    /// - "A new quantum ripple-carry addition circuit"
    ///        Steven A. Cuccaro, Thomas G. Draper, Samuel A. Kutin, David Petrie Moulton
    ///        https://arxiv.org/abs/quant-ph/0410184
    operation PlusEqualWithCarry (lvalue: LittleEndian, offset: LittleEndian, carryIn: Qubit) : Unit {
        body (...) {
            // Construction requires similarly-sized registers.
            let n = Length(offset!);
            let m = Length(lvalue!);
            if (m != n and m != n + 1) {
                fail $"Length(lvalue) ({m}) != Length(offset) ({n}) && Length(lvalue) != Length(offset) + 1";
            }

            let coffset = [carryIn] + offset!;

            // Propagate carry.
            for (i in 0..n-1) {
                Maj(coffset[i], lvalue![i], offset![i]);
            }

            // Carry output.
            if (m == n + 1) {
                CNOT(coffset[n], lvalue![n]);
            }

            // Apply and uncompute carries.
            for (i in n-1..-1..0) {
                Uma(coffset[i], lvalue![i], offset![i]);
            }
        }
        adjoint auto;
    }

    /// # Summary
    /// Performs a += b where a and b are little-endian quantum registers.
    ///
    /// # Input
    /// ## lvalue
    /// The target of the addition. The 'a' in 'a += b'.
    /// ## offset
    /// The amount to add into the target. The 'b' in 'a += b'.
    operation PlusEqual (lvalue: LittleEndian, offset: LittleEndian) : Unit {
        body (...) {
            using (carryIn = Qubit()) {
                let trimmedOffset = LittleEndian(offset![0..Min([Length(lvalue!), Length(offset!)])-1]);
                using (pad = Qubit[Max([0, Length(lvalue!) - Length(trimmedOffset!) - 1])]) {
                    let paddedOffset = LittleEndian(trimmedOffset! + pad);
                    PlusEqualWithCarry(lvalue, paddedOffset, carryIn);
                }
            }
        }
        adjoint auto;
    }

    /// # Summary
    /// Performs a -= b + c where a and b are little-endian quantum registers and c is a carry qubit.
    ///
    /// If you want a carry *output*, append a qubit to the lvalue register.
    ///
    /// # Input
    /// ## lvalue
    /// The target of the subtraction. The 'a' in 'a -= b + c'.
    /// ## offset
    /// The integer amount to subtract out of the target. The 'b' in 'a -= b + c'.
    /// ## carry_in
    /// The carry to include in the subtraction. The 'c' in 'a -= b + c'.
    operation MinusEqualWithCarry (lvalue: LittleEndian, offset: LittleEndian, carryIn: Qubit) : Unit {
        body (...) {
            Adjoint PlusEqualWithCarry(lvalue, offset, carryIn);
        }
        adjoint auto;
    }

    /// # Summary
    /// Performs a -= b where a and b are little-endian registers.
    ///
    /// # Input
    /// ## lvalue
    /// The target of the subtraction. The 'a' in 'a -= b'.
    /// ## offset
    /// The amount to subtract out of the target. The 'b' in 'a -= b'.
    operation MinusEqual (lvalue: LittleEndian, offset: LittleEndian) : Unit {
        body (...) {
            Adjoint PlusEqual(lvalue, offset);
        }
        adjoint auto;
    }

    operation Maj (a: Qubit, b: Qubit, c: Qubit) : Unit {
        body (...) {
            CNOT(c, a);
            CNOT(c, b);
            CCNOT(a, b, c);
        }
        adjoint auto;
    }

    operation Uma (a: Qubit, b: Qubit, c: Qubit) : Unit {
        body (...) {
            CCNOT(a, b, c);
            CNOT(c, a);
            CNOT(a, b);
        }
        adjoint auto;
    }
}


==> anc/qsharp/Karatsuba/And.qs <==
namespace Karatsuba {
    open Microsoft.Quantum.Extensions.Bitwise;
    open Microsoft.Quantum.Primitive;
    open Microsoft.Quantum.Canon;

    operation LetAnd(lvalue: Qubit, a: Qubit, b: Qubit) : Unit {
        body(...) {
            CCNOT(a, b, lvalue);
            //H(lvalue);
            //T(lvalue);
            //CNOT(b, lvalue);
            //Adjoint T(lvalue);
            //CNOT(a, lvalue);
            //T(lvalue);
            //CNOT(b, lvalue);
            //Adjoint T(lvalue);
            //H(lvalue);
            //Adjoint S(lvalue);
        }
        adjoint (...) {
            CCNOT(a, b, lvalue);
            //if (MResetX(lvalue) == One) {
            //    CZ(a, b);
            //}
        }
    }

    operation DelAnd(lvalue: Qubit, a: Qubit, b: Qubit) : Unit {
        body (...) {
            Adjoint LetAnd(lvalue, a, b);
        }
        adjoint auto;
    }
}


==> anc/qsharp/Karatsuba/Driver.cs <==
using System;
using System.Numerics;

using Microsoft.Quantum.Simulation.Core;
using Microsoft.Quantum.Simulation.Simulators;
using Microsoft.Quantum.Simulation.Simulators.QCTraceSimulators;

namespace Karatsuba {
    class Driver {
        static void Main(string[] args) {
            var rng = new Random(5);

            var collectTofCount = true;
            var collectQubitCount = true;
            var useSchoolbook = false;
            var cases = new[] {
                32,
                64, 96,
                128, 128+32,
                256, 256+32,
                512, 512+32,
                1024, 1024+32,
                2048, 2048+32,
                4096, 4096+32};
            foreach (var i in cases) {
                var a = rng.NextBigInt(i);
                var b = rng.NextBigInt(i);
                var tof_sim = new ToffoliSimulator();
                var config = new QCTraceSimulatorConfiguration();
                config.usePrimitiveOperationsCounter = collectTofCount;
                config.useWidthCounter = collectQubitCount;
                var trace_sim = new QCTraceSimulator(config);

                BigInteger result = 0, result2 = 0;
                if (useSchoolbook) {
                    result = RunSchoolbookMultiplicationCircuit.Run(tof_sim, a, b).Result;
                    result2 = RunSchoolbookMultiplicationCircuit.Run(trace_sim, a, b).Result;
                } else {
                    result = RunKaratsubaMultiplicationCircuit.Run(tof_sim, a, b).Result;
                    result2 = RunKaratsubaMultiplicationCircuit.Run(trace_sim, a, b).Result;
                }
                if (result != a * b || result2 != result) {
                    throw new ArithmeticException($"Wrong result. {a}*{b} != {result}, {result==result2}.");
                }

                double tofCount, qubitCount;
                if (useSchoolbook) {
                    tofCount = collectTofCount ? trace_sim.GetMetric<RunSchoolbookMultiplicationCircuit>(PrimitiveOperationsGroupsNames.T)/7 : -1;
                    qubitCount = collectQubitCount ? trace_sim.GetMetric<RunSchoolbookMultiplicationCircuit>(MetricsNames.WidthCounter.ExtraWidth) : -1;
                } else {
                    tofCount = collectTofCount ? trace_sim.GetMetric<RunKaratsubaMultiplicationCircuit>(PrimitiveOperationsGroupsNames.T)/7 : -1;
                    qubitCount = collectQubitCount ? trace_sim.GetMetric<RunKaratsubaMultiplicationCircuit>(MetricsNames.WidthCounter.ExtraWidth) : -1;
                }
                Console.WriteLine($"{i},{tofCount},{qubitCount}");
            }
        }

    }

    static class Util {
        public static BigInteger NextBigInt(this Random rng, int bits){
            byte[] data = new byte[(bits >> 3) + 1];
            rng.NextBytes(data);
            var result = new BigInteger(data);
            result &= (BigInteger.One << bits) - 1;
            result |= BigInteger.One << (bits - 1);
            return result;
        }
    }
}

==> anc/qsharp/Karatsuba/Karatsuba.csproj <==
<Project Sdk="Microsoft.NET.Sdk">

  <PropertyGroup>
    <OutputType>Exe</OutputType>
    <TargetFramework>netcoreapp2.0</TargetFramework>
    <PlatformTarget>x64</PlatformTarget>
  </PropertyGroup>

  <ItemGroup>
    <PackageReference Include="Microsoft.Quantum.Canon" Version="0.5.1903.2902" />
    <PackageReference Include="Microsoft.Quantum.Development.Kit" Version="0.5.1903.2902" />
  </ItemGroup>

</Project>


==> anc/qsharp/Karatsuba/KaratsubaMultiplication.qs <==
namespace Karatsuba {
    open Microsoft.Quantum.Extensions.Bitwise;
    open Microsoft.Quantum.Primitive;
    open Microsoft.Quantum.Canon;

    /// # Summary
    /// Performs a += b*c where a, b, and c are little-endian quantum registers.
    ///
    /// Has gate complexity O(n^log_2(3)).
    /// Has space complexity O(n).
    ///
    /// # Input
    /// ## lvalue
    /// The target of the addition. The 'a' in 'a += b*c'.
    /// ## factor1
    /// One of the integers being multiplied together. The 'b' in 'a += b*c'.
    /// ## factor2
    /// One of the integers being multiplied together. The 'c' in 'a += b*c'.
    operation PlusEqualProductUsingKaratsuba(
            lvalue: LittleEndian,
            factor1: LittleEndian,
            factor2: LittleEndian) : Unit {
        body (...) {
            let piece_size = Max([32, 2*CeilLg2(Max([Length(factor1!), Length(factor2!)]))]);
            _PlusEqualProductUsingKaratsuba_Helper(lvalue, factor1, factor2, piece_size);
        }
        adjoint auto;
    }

    operation _PlusEqualProductUsingKaratsuba_Helper(
            lvalue: LittleEndian,
            factor1: LittleEndian,
            factor2: LittleEndian,
            piece_size: Int) : Unit {
        body (...) {
            let piece_count = CeilPowerOf2(CeilMultiple(Max([Length(factor1!), Length(factor2!)]), piece_size) / piece_size);
            let in_buf_piece_size = piece_size + CeilLg2(piece_count);
            let work_buf_piece_size = CeilMultiple(piece_size*2 + CeilLg2(piece_count)*4, piece_size);

            // Create input pieces with enough padding to add them together.
            using (in_bufs_backing1 = Qubit[in_buf_piece_size * piece_count - Length(factor1!)]) {
                using (in_bufs_backing2 = Qubit[in_buf_piece_size * piece_count - Length(factor2!)]) {
                    let in_bufs1 = SplitPadBuffer(factor1!, in_bufs_backing1, piece_size, in_buf_piece_size, piece_count);
                    let in_bufs2 = SplitPadBuffer(factor2!, in_bufs_backing2, piece_size, in_buf_piece_size, piece_count);

                    // Create workspace pieces with enough padding to hold multiplied summed input pieces, and to add them together.
                    using (work_bufs_backing = Qubit[work_buf_piece_size * piece_count * 2]) {
                        let work_bufs = SplitBuffer(work_bufs_backing, work_buf_piece_size);

                        // Add into workspaces, merge into output, then uncompute workspace.
                        _PlusEqualProductUsingKaratsubaOnPieces(work_bufs, in_bufs1, in_bufs2);
                        for (i in 0..piece_size..work_buf_piece_size-1) {
                            let target = LittleEndian(lvalue![i..Length(lvalue!)-1]);
                            let shift = MergeBufferRanges(work_bufs, i, piece_size);
                            PlusEqual(target, shift);
                        }
                        Adjoint _PlusEqualProductUsingKaratsubaOnPieces(work_bufs, in_bufs1, in_bufs2);
                    }
                }
            }
        }
        adjoint auto;
    }

    operation _PlusEqualProductUsingKaratsubaOnPieces (
            output_pieces: LittleEndian[],
            input_pieces_1: LittleEndian[],
            input_pieces_2: LittleEndian[]) : Unit {
        body (...) {
            let n = Length(input_pieces_1);
            if (n <= 1) {
                if (n == 1) {
                    PlusEqualProductUsingSchoolbook(
                        output_pieces[0],
                        input_pieces_1[0],
                        input_pieces_2[0]);
                }
            } else {
                let h = n >>> 1;

                // Input 1 is logically split into two halves (a, b) such that a + 2**(wh) * b equals the input.
                // Input 2 is logically split into two halves (x, y) such that x + 2**(wh) * y equals the input.

                //-----------------------------------
                // Perform
                //     out += a*x * (1-2**(wh))
                //     out -= b*y * 2**(wh) * (1-2**(wh))
                //-----------------------------------
                // Temporarily inverse-multiply the output by 1-2**(wh), so that the following two multiplied additions are scaled by 1-2**(wh).
                for (i in h..Length(output_pieces) - 1) {
                    PlusEqual(output_pieces[i], output_pieces[i - h]);
                }
                // Recursive multiply-add for a*x.
                _PlusEqualProductUsingKaratsubaOnPieces(
                    output_pieces[0..2*h-1],
                    input_pieces_1[0..h-1],
                    input_pieces_2[0..h-1]);
                // Recursive multiply-subtract for b*y.
                Adjoint _PlusEqualProductUsingKaratsubaOnPieces(
                    output_pieces[h..3*h-1],
                    input_pieces_1[h..2*h-1],
                    input_pieces_2[h..2*h-1]);
                // Multiply output by 1-2**(wh), completing the scaling of the previous two multiply-adds.
                for (i in Length(output_pieces) - 1..-1..h) {
                    Adjoint PlusEqual(output_pieces[i], output_pieces[i - h]);
                }

                //-------------------------------
                // Perform
                //     out += (a+b)*(x+y) * 2**(wh)
                //-------------------------------
                // Temporarily store a+b over a and x+y over x.
                for (i in 0..h-1) {
                    PlusEqual(input_pieces_1[i], input_pieces_1[i + h]);
                    PlusEqual(input_pieces_2[i], input_pieces_2[i + h]);
                }
                // Recursive multiply-add for (a+b)*(x+y).
                _PlusEqualProductUsingKaratsubaOnPieces(
                    output_pieces[h..3*h-1],
                    input_pieces_1[0..h-1],
                    input_pieces_2[0..h-1]);
                // Restore a and x.
                for (i in 0..h-1) {
                    Adjoint PlusEqual(input_pieces_1[i], input_pieces_1[i + h]);
                    Adjoint PlusEqual(input_pieces_2[i], input_pieces_2[i + h]);
                }
            }
        }
        adjoint auto;
    }
}


==> anc/qsharp/Karatsuba/KaratsubaSquaring.qs <==
namespace Karatsuba {
    open Microsoft.Quantum.Extensions.Bitwise;
    open Microsoft.Quantum.Primitive;
    open Microsoft.Quantum.Canon;

    /// # Summary
    /// Performs a += b*b where a and b are little-endian quantum registers.
    ///
    /// Has gate complexity O(n^log_2(3)).
    /// Has space complexity O(n).
    ///
    /// # Input
    /// ## lvalue
    /// The target of the addition. The 'a' in 'a += b*b'.
    /// ## offset
    /// The integer amount to square and add into the target. The 'b' in 'a += b*b'.
    operation PlusEqualSquareUsingKaratsuba(lvalue: LittleEndian, offset: LittleEndian) : Unit {
        body (...) {
            let piece_size = Max([32, 2*CeilLg2(Length(offset!))]);
            _PlusEqualSquareUsingKaratsuba_Helper(lvalue, offset, piece_size);
        }
        adjoint auto;
    }

    operation _PlusEqualSquareUsingKaratsuba_Helper(lvalue: LittleEndian, offset: LittleEndian, piece_size: Int) : Unit {
        body (...) {
            let piece_count = CeilPowerOf2(CeilMultiple(Length(offset!), piece_size) / piece_size);
            let in_buf_piece_size = piece_size + CeilLg2(piece_count);
            let work_buf_piece_size = CeilMultiple(piece_size*2 + CeilLg2(piece_count)*4, piece_size);

            // Create input pieces with enough padding to add them together.
            using (in_bufs_backing = Qubit[in_buf_piece_size * piece_count - Length(offset!)]) {
                let in_bufs = SplitPadBuffer(offset!, in_bufs_backing, piece_size, in_buf_piece_size, piece_count);

                // Create workspace pieces with enough padding to hold squared summed input pieces, and to add them together.
                using (work_bufs_backing = Qubit[work_buf_piece_size * piece_count * 2]) {
                    let work_bufs = SplitBuffer(work_bufs_backing, work_buf_piece_size);

                    // Add into workspaces, merge into output, then uncompute workspace.
                    _PlusEqualSquareUsingKaratsubaOnPieces(work_bufs, in_bufs);
                    for (i in 0..piece_size..work_buf_piece_size-1) {
                        let target = LittleEndian(lvalue![i..Length(lvalue!)-1]);
                        let shift = MergeBufferRanges(work_bufs, i, piece_size);
                        PlusEqual(target, shift);
                    }
                    Adjoint _PlusEqualSquareUsingKaratsubaOnPieces(work_bufs, in_bufs);
                }
            }
        }
        adjoint auto;
    }

    operation _PlusEqualSquareUsingKaratsubaOnPieces (output_pieces: LittleEndian[], input_pieces: LittleEndian[]) : Unit {
        body (...) {
            let n = Length(input_pieces);
            if (n <= 1) {
                if (n == 1) {
                    PlusEqualSquareUsingSchoolbook(output_pieces[0], input_pieces[0]);
                }
            } else {
                let h = n >>> 1;

                // Input is logically split into two halves (a, b) such that a + 2**(wh) * b equals the input.

                //-----------------------------------
                // Perform
                //     out += a**2 * (1-2**(wh))
                //     out -= b**2 * 2**(wh) * (1-2**(wh))
                //-----------------------------------
                // Temporarily inverse-multiply the output by 1-2**(wh), so that the following two squared additions are scaled by 1-2**(wh).
                for (i in h..Length(output_pieces) - 1) {
                    PlusEqual(output_pieces[i], output_pieces[i - h]);
                }
                // Recursive squared addition for a.
                _PlusEqualSquareUsingKaratsubaOnPieces(
                    output_pieces[0..2*h-1],
                    input_pieces[0..h-1]);
                // Recursive squared addition for b.
                Adjoint _PlusEqualSquareUsingKaratsubaOnPieces(
                    output_pieces[h..3*h-1],
                    input_pieces[h..2*h-1]);
                // Multiply output by 1-2**(wh), completing the scaling of the previous two squared additions.
                for (i in Length(output_pieces) - 1..-1..h) {
                    Adjoint PlusEqual(output_pieces[i], output_pieces[i - h]);
                }

                //-------------------------------
                // Perform
                //     out += (a+b)**2 * 2**(wh)
                //-------------------------------
                // Temporarily store a+b over a.
                for (i in 0..h-1) {
                    PlusEqual(input_pieces[i], input_pieces[i + h]);
                }
                // Recursive squared addition for a+b.
                _PlusEqualSquareUsingKaratsubaOnPieces(
                    output_pieces[h..3*h-1],
                    input_pieces[0..h-1]);
                // Restore a.
                for (i in 0..h-1) {
                    Adjoint PlusEqual(input_pieces[i], input_pieces[i + h]);
                }
            }
        }
        adjoint auto;
    }

    function SplitPadBuffer(buf: Qubit[], pad: Qubit[], base_piece_size: Int, desired_piece_size: Int, piece_count: Int) : LittleEndian[] {
        mutable result = new LittleEndian[piece_count];
        mutable k_pad = 0;
        for (i in 0..piece_count-1) {
            let k_buf = i*base_piece_size;
            if (k_buf >= Length(buf)) {
                set result[i] = LittleEndian(new Qubit[0]);
            } else {
                set result[i] = LittleEndian(buf[k_buf..Min([k_buf+base_piece_size, Length(buf)])-1]);
            }
            let missing = desired_piece_size - Length(result[i]!);
            set result[i] = LittleEndian(result[i]! + pad[k_pad..k_pad+missing-1]);
            set k_pad = k_pad + missing;
        }
        return result;
    }

    function SplitBuffer(buf: Qubit[], piece_size: Int) : LittleEndian[] {
        mutable result = new LittleEndian[Length(buf)/piece_size];
        for (i in 0..piece_size..Length(buf)-1) {
            set result[i/piece_size] = LittleEndian(buf[i..i+piece_size-1]);
        }
        return result;
    }

    function MergeBufferRanges(work_registers: LittleEndian[], start: Int, len: Int) : LittleEndian {
        mutable result = new Qubit[len*Length(work_registers)];
        for (i in 0..Length(work_registers)-1) {
            for (j in 0..len-1) {
                set result[i*len + j] = (work_registers[i]!)[start+j];
            }
        }
        return LittleEndian(result);
    }
}


==> anc/qsharp/Karatsuba/Main.qs <==
namespace Karatsuba {
    open Microsoft.Quantum.Canon;
    open Microsoft.Quantum.Extensions.Convert;
    open Microsoft.Quantum.Primitive;

    operation RunKaratsubaMultiplicationCircuit (a: BigInt, b: BigInt) : BigInt {
        let na = CeilBigLg2(a + ToBigInt(1));
        let nb = CeilBigLg2(b + ToBigInt(1));
        mutable result = ToBigInt(0);
        using (output = Qubit[na+nb]) {
            using (input1 = Qubit[na]) {
                using (input2 = Qubit[nb]) {
                    let v1 = LittleEndian(input1);
                    let v2 = LittleEndian(input2);
                    let v3 = LittleEndian(output);
                    XorEqualBigInt(v1, a);
                    XorEqualBigInt(v2, b);
                    PlusEqualProductUsingKaratsuba(v3, v1, v2);
                    XorEqualBigInt(v1, a);
                    XorEqualBigInt(v2, b);
                    set result = ForceMeasureResetBigInt(v3, a*b);
                }
            }
        }
        return result;
    }

    operation RunSchoolbookMultiplicationCircuit(a: BigInt, b: BigInt) : BigInt {
        let na = CeilBigLg2(a + ToBigInt(1));
        let nb = CeilBigLg2(b + ToBigInt(1));
        mutable result = ToBigInt(0);
        using (output = Qubit[na+nb]) {
            using (input1 = Qubit[na]) {
                using (input2 = Qubit[nb]) {
                    let v1 = LittleEndian(input1);
                    let v2 = LittleEndian(input2);
                    let v3 = LittleEndian(output);
                    XorEqualBigInt(v1, a);
                    XorEqualBigInt(v2, b);
                    PlusEqualProductUsingSchoolbook(v3, v1, v2);
                    XorEqualBigInt(v1, a);
                    XorEqualBigInt(v2, b);
                    set result = ForceMeasureResetBigInt(v3, a*b);
                }
            }
        }
        return result;
    }
}


==> anc/qsharp/Karatsuba/SchoolbookMultiplication.qs <==
namespace Karatsuba {
    open Microsoft.Quantum.Extensions.Bitwise;
    open Microsoft.Quantum.Primitive;
    open Microsoft.Quantum.Canon;

    /// # Summary
    /// Performs a += b*c where a, b, and c are little-endian quantum registers.
    ///
    /// # Input
    /// ## lvalue
    /// The target of the addition. The 'a' in 'a += b*c'.
    /// ## factor1
    /// One of the integers being multiplied together. The 'b' in 'a += b*c'.
    /// ## factor2
    /// One of the integers being multiplied together. The 'c' in 'a += b*c'.
    operation PlusEqualProductUsingSchoolbook (
            lvalue: LittleEndian,
            factor1: LittleEndian,
            factor2: LittleEndian) : Unit {
        body (...) {
            let n1 = Length(factor1!);
            let n2 = Length(factor2!);
            using (w = Qubit[n2]) {
                for (k in 0..n1-1) {
                    let v = LittleEndian(w);

                    for (i in 0..n2-1) {
                        LetAnd(v![i], factor2![i], factor1![k]);
                    }

                    let tail = LittleEndian(lvalue![k..Length(lvalue!)-1]);
                    PlusEqual(tail, v);

                    for (i in 0..n2-1) {
                        DelAnd(v![i], factor2![i], factor1![k]);
                    }
                }
            }
        }
        adjoint auto;
    }
}


==> anc/qsharp/Karatsuba/SchoolbookSquaring.qs <==
namespace Karatsuba {
    open Microsoft.Quantum.Extensions.Bitwise;
    open Microsoft.Quantum.Primitive;
    open Microsoft.Quantum.Canon;

    /// # Summary
    /// Performs a += b*b where a and b are little-endian quantum registers.
    ///
    /// # Input
    /// ## lvalue
    /// The target of the addition. The 'a' in 'a += b*b'.
    /// ## offset
    /// The integer amount to square and add into the target. The 'b' in 'a += b*b'.
    operation PlusEqualSquareUsingSchoolbook (lvalue: LittleEndian, offset: LittleEndian) : Unit {
        body (...) {
            let n = Length(offset!);
            using (w = Qubit[n]) {
                for (k in 0..n-1) {
                    let v = LittleEndian(w);

                    for (i in 0..n-1) {
                        if (k != i) {
                            LetAnd(v![i], offset![i], offset![k]);
                        } else {
                            CNOT(offset![k], v![i]);
                        }
                    }

                    let tail = LittleEndian(lvalue![k..Length(lvalue!)-1]);
                    PlusEqual(tail, v);

                    for (i in 0..n-1) {
                        if (k != i) {
                            DelAnd(v![i], offset![i], offset![k]);
                        } else {
                            CNOT(offset![k], v![i]);
                        }
                    }
                }
            }
        }
        adjoint auto;
    }
}


==> anc/qsharp/Karatsuba/Util.qs <==
namespace Karatsuba {
    open Microsoft.Quantum.Extensions.Bitwise;
    open Microsoft.Quantum.Extensions.Convert;
    open Microsoft.Quantum.Primitive;
    open Microsoft.Quantum.Canon;

    function FloorBigLg2(n: BigInt) : Int {
        if (n <= ToBigInt(1)) {
            return 0;
        }
        let bools = BigIntToBools(n);
        mutable m = Length(bools) - 1;
        for (i in 0..7) {
            if (not bools[m]) {
                set m = m - 1;
            }
        }
        return m;
    }

    function CeilMultiple(numerator: Int, multiple: Int) : Int {
        return ((numerator + multiple - 1) / multiple) * multiple;
    }

    function CeilBigLg2(n: BigInt) : Int {
        if (n <= ToBigInt(1)) {
            return 0;
        }
        return FloorBigLg2(n - ToBigInt(1)) + 1;
    }

    function CeilLg2(n: Int) : Int {
        return CeilBigLg2(ToBigInt(n));
    }

    function CeilPowerOf2(n: Int) : Int {
        return 1 <<< CeilLg2(n);
    }

    function FloorLg2(n: Int) : Int {
        return FloorBigLg2(ToBigInt(n));
    }

    operation MeasureBigInt(qs: LittleEndian) : BigInt {
        mutable result = ToBigInt(0);
        mutable i = 0;
        for (q in qs!) {
            if (Measure([PauliZ], [q]) == One) {
                set result = result + (ToBigInt(1) <<< i);
            }
            set i = i + 1;
        }
        return result;
    }

    operation MeasureSignedBigInt(qs: LittleEndian) : BigInt {
        mutable result = MeasureBigInt(qs);
        if (result >= ToBigInt(1) <<< (Length(qs!) - 1)) {
            set result = result - (ToBigInt(1) <<< Length(qs!));
        }
        return result;
    }

    operation MeasureResetBigInt(qs: LittleEndian) : BigInt {
        mutable result = ToBigInt(0);
        mutable i = 0;
        for (q in qs!) {
            if (Measure([PauliZ], [q]) == One) {
                set result = result + (ToBigInt(1) <<< i);
                X(q);
            }
            set i = i + 1;
        }
        return result;
    }

    operation ForceMeasureResetBigInt(qs: LittleEndian, expectedValue: BigInt) : BigInt {
        mutable result = ToBigInt(0);
        mutable i = 0;
        for (q in qs!) {
            AssertProb([PauliZ], [q], ((expectedValue >>> i) &&& ToBigInt(1)) != ToBigInt(0) ? One | Zero, 1.0, "", 0.01);
            if (Measure([PauliZ], [q]) == One) {
                set result = result + (ToBigInt(1) <<< i);
                X(q);
            }
            set i = i + 1;
        }
        return result;
    }

    operation peekInts(vs: LittleEndian[]) : Unit {
        body (...) {
            mutable us = new BigInt[Length(vs)];
            for (i in 0..Length(vs)-1) {
                set us[i] = MeasureSignedBigInt(vs[i]);
            }
            Message($"peekInts {us}");
        }
        adjoint (...) {
            mutable us = new BigInt[Length(vs)];
            for (i in 0..Length(vs)-1) {
                set us[i] = MeasureSignedBigInt(vs[i]);
            }
            Message($"adjoint peekInts {us}");
        }
    }
}


==> anc/qsharp/Karatsuba/Xor.qs <==
namespace Karatsuba {
    open Microsoft.Quantum.Extensions.Bitwise;
    open Microsoft.Quantum.Extensions.Convert;
    open Microsoft.Quantum.Primitive;
    open Microsoft.Quantum.Canon;

    /// # Summary
    /// Performs a ^^^= b where a and b are little-endian quantum registers.
    ///
    /// # Input
    /// ## lvalue
    /// The target of the xor. The 'a' in 'a ^^^= b'.
    /// ## mask
    /// The integer to xor into the target. The 'b' in 'a ^^^= b'.
    operation XorEqual (lvalue: LittleEndian, mask: LittleEndian) : Unit {
        body (...) {
            if (Length(mask!) > Length(lvalue!)) {
                fail "Length(mask!) > Length(lvalue!)";
            }
            for (i in 0..Length(mask!)-1) {
                CNOT(mask![i], lvalue![i]);
            }
        }
        adjoint self;
        controlled auto;
        controlled adjoint self;
    }

    /// # Summary
    /// Performs a ^^^= k where a is a little-endian quantum register and k is a classical constant.
    ///
    /// Bits in 'k' beyond the range of 'a' are ignored.
    /// For example, 'XorEqualConst(a, -1)' flips all qubits in 'a'.
    ///
    /// # Input
    /// ## lvalue
    /// The target of the xor. The 'a' in 'a ^^^= k'.
    /// ## mask
    /// The integer to xor into the target. The 'k' in 'a ^^^= k'.
    operation XorEqualConst (lvalue: LittleEndian, mask: Int) : Unit {
        body (...) {
            XorEqualBigInt(lvalue, ToBigInt(mask));
        }
        adjoint self;
        controlled auto;
        controlled adjoint self;
    }

    operation XorEqualBigInt (lvalue: LittleEndian, mask: BigInt) : Unit {
        body (...) {
            for (i in 0..Length(lvalue!)-1) {
                if (((mask >>> i) &&& ToBigInt(1)) != ToBigInt(0)) {
                    X(lvalue![i]);
                }
            }
        }
        adjoint self;
        controlled auto;
        controlled adjoint self;
    }
}


==> anc/qsharp/README.md <==
# Reversible Karatsuba Multiplication Code (Q#)

## Running Tests

Execute `dotnet test` inside the `Tests` directory.
Works best within Visual Studio Code.
Requires Q# to be installed.

## Collecting Stats

Using Visual Studio Code, execute `dotnet run` inside the `Karatsuba` directory.
(Modify `Driver.cs` to collect different stats.)
Works best within Visual Studio Code.
Requires Q# to be installed.

## File layout

- `Tests/*`: Unit tests.
- `Karatsuba/Addition.qs`: Implements `PlusEqual` that perform `a += b` using Cuccaro addition.
- `Karatsuba/And.qs`: Implements `LetAnd` and `DelAnd`.
- `Karatsuba/Xor.qs`: Implements `XorEqual` methods that perform `a ^= b`.
- `Karatsuba/Util.qs`: Implements miscellaneous methods such as `CeilBigLg2`, `MeasureBigInt`, etc.
- `Karatsuba/KaratsubaSquaring.qs`: Implements `PlusEqualSquareUsingKaratsuba` that performs `a += b*b`.
- `Karatsuba/Karatsubamultiplication.qs`: Implements `PlusEqualProductUsingKaratsuba` that performs `a += b*c`.
- `Karatsuba/Main.qs`: Glue code interfacing classical and quantum.
- `Karatsuba/Driver.cs`: Collects statistics.


==> anc/qsharp/Tests/AdditionTests.qs <==
namespace Tests {
    open Microsoft.Quantum.Primitive;
    open Microsoft.Quantum.Canon;
    open Microsoft.Quantum.Extensions.Diagnostics;
    open Karatsuba;

    operation PlusEqual_vs_ModularAddProductLE_Test () : Unit {
        using (qs = Qubit[12]) {
            let src = LittleEndian(qs[0..2]);
            let dst = LittleEndian(qs[3..5]);
            InitDual(qs);
            PlusEqual(dst, src);
            ModularAddProductLE((1<<<3)-1, 1<<<3, src, dst);
            UncomputeDual(qs);
        }
    }

    operation PlusEqualWithCarry_vs_ModularAddProductLE_Test () : Unit {
        using (qs = Qubit[10]) {
            let src = LittleEndian(qs[0..1]);
            let dst = LittleEndian(qs[2..3]);
            let car = qs[4];
            InitDual(qs);
            PlusEqualWithCarry(dst, src, car);
            ModularAddProductLE((1<<<2)-1, 1<<<2, src, dst);
            Controlled IntegerIncrementLE([car], (-1, dst));
            UncomputeDual(qs);
        }
    }

    operation PlusEqual_CarryOut_vs_ModularAddProductLE_Test () : Unit {
        using (qs = Qubit[10]) {
            let src = LittleEndian(qs[0..1]);
            let dst = LittleEndian(qs[2..4]);
            InitDual(qs);
            PlusEqual(dst, src);
            ModularAddProductLE((1<<<3)-1, 1<<<3, src, dst);
            UncomputeDual(qs);
        }
    }

    operation ToffoliSim_PlusEqual_Sizes_Test () : Unit {
        using (offset = Qubit[32]) {
            for (k in 0..63) {
                using (target = Qubit[k]) {
                    let src = LittleEndian(offset);
                    let dst = LittleEndian(target);
                    let expectedSrc = k*k; // RandomIntPow2(32);
                    let expectedStart = k;  // RandomIntPow2(k);
                    let expectedDst = (expectedStart + expectedSrc) % (1 <<< k);
                    XorEqualConst(src, expectedSrc);
                    XorEqualConst(dst, expectedStart);
                    PlusEqual(dst, src);
                    let actualSrc = MeasureInteger(src);
                    let actualDst = MeasureInteger(dst);
                    AssertIntEqual(actualSrc, expectedSrc, $"{actualSrc} != {expectedSrc}");
                    AssertIntEqual(actualDst, expectedDst, $"{actualDst} != {expectedDst}");
                }
            }
        }
    }
}


==> anc/qsharp/Tests/AndTests.qs <==
namespace Tests {
    open Microsoft.Quantum.Primitive;
    open Microsoft.Quantum.Canon;
    open Microsoft.Quantum.Extensions.Diagnostics;
    open Karatsuba;

    operation InitAnd_vs_CCNot_Test () : Unit {
        using (qs = Qubit[4]) {
            InitDual(qs);
            using (t = Qubit()) {
                LetAnd(t, qs[0], qs[1]);
                CCNOT(qs[0], qs[1], t);
            }
            UncomputeDual(qs);
        }
    }

    operation UncomputeAnd_vs_CCNot_Test () : Unit {
        for (_ in 0..9) {
            using (qs = Qubit[4]) {
                InitDual(qs);
                using (t = Qubit()) {
                    CCNOT(qs[0], qs[1], t);
                    DelAnd(t, qs[0], qs[1]);
                }
                UncomputeDual(qs);
            }
        }
    }
}


==> anc/qsharp/Tests/KaratsubaMultiplicationsTests.qs <==
namespace Tests {
    open Microsoft.Quantum.Primitive;
    open Microsoft.Quantum.Canon;
    open Microsoft.Quantum.Extensions.Convert;
    open Microsoft.Quantum.Extensions.Diagnostics;
    open Karatsuba;

    operation AssertProductCase(n_in1: Int, n_in2: Int, v_in1: BigInt, v_in2: BigInt, piece_size: Int) : Unit {
        let n_out = Max([n_in1, n_in2]) * 2;
        if (v_in1 < ToBigInt(0) or v_in1 >= ToBigInt(1) <<< n_in1 or v_in2 < ToBigInt(0) or v_in2 >= ToBigInt(1) <<< n_in2) {
            fail $"Bad test case: {n_in1}, {n_in2}, {v_in1}, {v_in2}, {piece_size}";
        }
        let expected_out = v_in1*v_in2 % (ToBigInt(1) <<< n_out);

        using (b_in1 = Qubit[n_in1]) {
            using (b_in2 = Qubit[n_in2]) {
                using (b_out = Qubit[n_out]) {
                    let r_in1 = LittleEndian(b_in1);
                    let r_in2 = LittleEndian(b_in2);
                    let r_out = LittleEndian(b_out);
                    XorEqualBigInt(r_in1, v_in1);
                    XorEqualBigInt(r_in2, v_in2);
                    _PlusEqualProductUsingKaratsuba_Helper(r_out, r_in1, r_in2, piece_size);
                    let final_in1 = MeasureResetBigInt(r_in1);
                    let final_in2 = MeasureResetBigInt(r_in2);
                    let final_out = MeasureResetBigInt(r_out);
                    if (final_in1 != v_in1 or final_in2 != v_in2 or final_out != expected_out) {
                        fail $"Case failed.
                    AssertProductCase({n_in1}, {n_in2}, {v_in1}, {v_in2}, {piece_size})
                    n_in1={n_in1}
                    n_in2={n_in2}
                    v_in1={v_in1}
                    v_in2={v_in2}
                    piece_size={piece_size}
                    Expected result={expected_out}
                    Actual result={final_out}";
                    }
                }
            }
        }
    }

    operation ToffoliSim_PlusEqualProductUsingKaratsuba__BitCases_Test () : Unit {
        for (n1 in 0..5) {
            for (n2 in n1..5) {
                for (b1 in 0..n1-1) {
                    for (b2 in 0..n2-1) {
                        AssertProductCase(n1, n2, ToBigInt(1)<<<b1, ToBigInt(1)<<<b2, 1);
                    }
                }
            }
        }
    }

    operation ToffoliSim_PlusEqualProductUsingKaratsuba_SmallCases_Test () : Unit {
        for (n1 in 0..2) {
            for (n2 in 0..2) {
                for (v1 in 0..(1<<<n1)-1) {
                    for (v2 in 0..(1 <<< n2)-1) {
                        AssertProductCase(n1, n2, ToBigInt(v1), ToBigInt(v2), 1);
                    }
                }
            }
        }
    }

    operation ToffoliSim_PlusEqualProductUsingKaratsuba_PieceSizes_Test () : Unit {
        for (n in 1..9) {
            AssertProductCase(32, 32, ToBigInt(1620786985), ToBigInt(623629819), n);
        }
    }
}


==> anc/qsharp/Tests/KaratsubaSquaringTests.qs <==
namespace Tests {
    open Microsoft.Quantum.Primitive;
    open Microsoft.Quantum.Canon;
    open Microsoft.Quantum.Extensions.Convert;
    open Microsoft.Quantum.Extensions.Diagnostics;
    open Karatsuba;

    operation AssertSquareCase(n_in: Int, v_in: BigInt, piece_size: Int) : Unit {
        let n_out = n_in * 2;
        if (v_in < ToBigInt(0) or v_in >= ToBigInt(1) <<< n_in) {
            fail $"Bad test case: {n_in}, {v_in}, {piece_size}";
        }
        let expected_out = v_in*v_in % (ToBigInt(1) <<< n_out);

        using (b_in = Qubit[n_in]) {
            using (b_out = Qubit[n_out]) {
                let r_in = LittleEndian(b_in);
                let r_out = LittleEndian(b_out);
                XorEqualBigInt(r_in, v_in);
                _PlusEqualSquareUsingKaratsuba_Helper(r_out, r_in, piece_size);
                let final_in = MeasureResetBigInt(r_in);
                let final_out = MeasureResetBigInt(r_out);
                if (final_in != v_in or final_out != expected_out) {
                    fail $"Case failed.
                AssertSquareCase({n_in}, {v_in}, {piece_size})
                n_in={n_in}
                v_in={v_in}
                piece_size={piece_size}
                Expected result={expected_out}
                Actual result={final_out}";
                }
            }
        }
    }

    operation ToffoliSim_PlusEqualSquareUsingKaratsuba_IndividualBits_Test () : Unit {
        for (n in 0..9) {
            for (b in 0..n-1) {
                AssertSquareCase(n, ToBigInt(1)<<<b, 1);
            }
        }
    }

    operation ToffoliSim_PlusEqualSquareUsingKaratsuba_SmallCases_Test() : Unit {
        for (n in 0..4) {
            for (v in 0..1<<<n-1) {
                AssertSquareCase(n, ToBigInt(v), 1);
            }
        }
    }

    operation ToffoliSim_PlusEqualSquareUsingKaratsuba_HistoricalFailures_Test() : Unit {
        AssertSquareCase(
            8,
            BoolsToBigInt([true,true,true,true,true,true,true,true,false]),
            4);

        // TODO: re-enable if performance improves.
        // AssertSquareCase(
        //     207,
        //     BoolsToBigInt([true,true,true,true,false,true,true,true,false,false,true,true,false,false,true,true,true,false,false,true,false,false,true,false,true,true,true,false,true,false,true,true,true,false,false,true,true,true,true,true,true,true,false,true,true,false,true,false,true,false,true,true,false,false,false,true,true,false,false,false,false,false,true,true,true,false,false,false,false,false,false,true,false,true,false,true,true,false,false,true,true,true,true,true,true,false,true,true,true,false,true,false,true,false,false,false,true,false,false,true,false,true,false,false,true,true,false,false,false,true,true,true,false,true,true,true,true,false,true,false,false,true,true,false,true,false,true,false,false,false,true,false,false,true,false,true,true,false,true,true,true,true,true,true,true,false,true,false,true,true,true,false,true,false,true,true,false,true,true,true,false,false,false,false,false,true,false,false,true,false,true,false,false,false,false,true,true,false,false,false,true,true,true,true,true,true,true,true,false,true,true,false,false,false,false,false,false,true,false,true,true,true,true,true,true,true,false]),
        //     32);
        // AssertSquareCase(
        //     128,
        //     BoolsToBigInt([true,true,true,false,true,false,false,true,false,false,false,true,true,true,false,false,true,true,false,false,false,false,false,false,true,true,false,false,false,true,false,false,false,false,false,false,false,true,false,true,false,false,false,true,true,true,true,false,true,false,true,false,false,false,true,false,false,true,true,false,true,false,true,true,false,false,true,false,true,false,false,true,false,true,true,true,true,false,false,true,true,false,false,true,true,true,true,false,true,false,false,false,true,true,false,false,true,true,false,true,false,false,true,true,false,false,true,false,true,true,true,true,false,false,true,true,false,false,true,false,false,true,true,true,true,false,true,true,false]),
        //     32);
        // AssertSquareCase(
        //     66,
        //     BoolsToBigInt([true,true,true,false,true,false,true,false,false,false,true,false,true,true,false,true,true,false,true,true,true,true,true,true,false,false,false,false,true,true,false,false,true,true,false,true,true,true,false,true,false,true,false,true,true,false,false,true,true,true,true,true,false,false,true,false,true,false,true,false,false,false,true,false,true,false]),
        //     32);
    }

    operation ToffoliSim_PlusEqualSquareUsingKaratsuba_PieceSizes_Test () : Unit {
        for (n in 1..9) {
            AssertSquareCase(32, ToBigInt(1620786985), n);
        }
    }

    operation ToffoliSim_PlusEqualSquareUsingKaratsuba_Fuzz_Test() : Unit {
        // TODO: When ToffoliSim supports random numbers, generate on the fly instead of pre-baking.

        AssertSquareCase(
            6,
            BoolsToBigInt([true,false,true,true,false]),
            32);

        AssertSquareCase(
            39,
            BoolsToBigInt([true,true,true,false,true,true,true,true,true,false,true,false,true,true,false,true,false,true,true,true,false,false,false,false,true,false,false,true,false,false,false,false,false,false,false]),
            32);

        // TODO: re-enable if performance improves.
        // AssertSquareCase(
        //     93,
        //     BoolsToBigInt([true,true,false,true,false,true,false,true,true,true,false,true,false,true,false,true,true,false,true,true,false,true,true,true,false,false,true,true,true,true,true,false,false,true,false,false,true,true,true,false,false,true,false,true,false,false,true,false,false,true,true,true,true,false,false,true,true,false,false,true,true,true,false,true,true,true,false,false,false,true,false,false,true,false,true,false,false,false,false,true,true,false,true,false,false,true,false,false,false,true,true,true,false]),
        //     32);

        // AssertSquareCase(
        //     116,
        //     BoolsToBigInt([true,false,true,true,true,true,true,true,true,false,false,false,true,true,false,true,false,false,false,true,false,true,true,true,false,false,true,false,true,true,true,false,false,false,false,true,false,false,true,false,false,true,false,true,false,false,false,false,true,true,true,true,false,true,true,true,false,true,true,false,true,false,false,false,false,false,true,false,true,true,true,false,true,true,true,false,true,true,false,false,true,true,true,true,true,true,false,true,true,false,false,false,true,false,true,true,true,false,true,false,true,true,true,false,true,true,true,true,true,false,false,false,true,true,true,false]),
        //     32);

        // AssertSquareCase(
        //     202,
        //     BoolsToBigInt([true,true,false,false,false,false,false,true,true,false,false,true,true,false,false,false,true,true,true,true,true,false,true,true,false,true,true,false,false,false,false,true,true,true,false,true,true,true,false,false,true,true,true,true,true,true,false,false,false,false,true,true,false,true,true,true,false,false,false,true,true,true,false,false,false,false,true,true,false,false,false,true,false,false,true,true,true,false,false,true,true,false,true,false,false,true,true,true,true,true,true,false,false,true,false,true,true,false,false,false,false,false,true,true,true,false,true,true,true,true,true,true,false,true,false,true,true,true,true,false,true,true,true,true,false,true,true,true,false,true,true,false,true,true,true,true,true,false,true,true,false,false,true,false,true,false,false,false,false,true,true,false,true,true,true,false,false,true,false,false,false,false,true,true,true,false,true,false,false,true,true,false,true,true,false,false,false,false,true,true,false,true,true,false,true,true,false,true,true,false,false,false,false,false,false,false,true,false,true,false,false]),
        //     32);

        // AssertSquareCase(
        //     61,
        //     BoolsToBigInt([true,false,true,true,false,false,false,true,true,true,false,false,true,true,true,true,false,false,false,false,true,true,false,false,false,true,true,true,false,true,true,false,false,true,false,false,true,true,false,true,false,false,true,true,true,true,false,false,true,true,false,true,true,false,true,false,false,true,false,false,true,false]),
        //     32);

        // AssertSquareCase(
        //     11,
        //     BoolsToBigInt([true,true,false,false,false,false,false,false,true,false,true,false]),
        //     32);

        // AssertSquareCase(
        //     150,
        //     BoolsToBigInt([true,false,false,false,true,false,false,true,false,true,false,false,false,true,false,true,true,false,true,true,false,false,false,false,true,false,true,true,false,true,true,false,false,true,false,true,false,true,false,true,false,false,true,false,false,false,false,true,false,true,false,true,false,true,false,true,false,false,false,true,true,true,false,true,false,true,false,false,true,false,false,false,false,false,false,true,false,true,false,true,false,false,false,true,false,false,false,true,true,false,true,true,false,false,false,false,true,false,false,true,true,true,true,true,false,false,true,false,false,true,false,true,true,false,false,false,true,false,false,true,true,true,false,false,true,true,true,false,true,false,true,false,false,true,true,false,true,true,true,true,true,false,true,true,true,false,true,false]),
        //     32);

        // AssertSquareCase(
        //     116,
        //     BoolsToBigInt([true,true,false,true,true,false,true,true,true,true,false,true,true,true,false,false,true,false,true,false,true,true,false,false,true,true,false,false,true,false,true,true,true,false,true,false,true,false,true,true,true,true,false,true,false,false,true,true,true,false,true,false,false,false,true,true,true,true,true,false,false,false,true,false,false,true,false,true,false,false,true,false,true,false,true,false,true,false,true,false,false,false,false,false,true,true,false,true,false,false,true,false,true,true,true,false,true,true,false,true,true,false,false,false,false,true,false,false,true,false,false,true,true,false]),
        //     32);

        // AssertSquareCase(
        //     91,
        //     BoolsToBigInt([true,true,true,true,false,true,false,false,false,false,false,true,false,false,false,false,false,true,false,true,false,false,false,false,true,false,false,true,false,false,false,true,false,false,true,false,false,true,true,false,false,true,false,false,false,true,true,false,true,false,false,true,false,true,true,true,false,true,false,true,true,true,true,false,true,true,false,true,false,true,true,true,true,true,true,false,false,false,false,true,false,true,false,true,true,false,true,false,false,true,false]),
        //     32);

        // AssertSquareCase(
        //     123,
        //     BoolsToBigInt([true,true,true,false,true,false,true,false,false,true,false,false,false,false,false,true,false,true,true,false,false,true,true,true,true,true,false,true,true,true,true,false,false,true,false,false,false,true,false,true,false,false,true,false,false,false,true,true,true,true,false,true,false,true,false,false,false,true,true,true,false,false,false,false,false,false,true,false,true,false,true,true,true,false,true,true,false,true,true,false,false,false,false,false,false,true,false,true,false,true,true,false,true,true,true,false,false,true,false,false,false,false,true,true,true,false,true,false,true,true,false,false,true,false,true,false,true,false,true,true,true,false,true,false]),
        //     32);

        // AssertSquareCase(
        //     160,
        //     BoolsToBigInt([true,true,true,true,false,true,false,true,false,false,true,false,true,true,true,false,false,true,true,false,true,false,true,true,false,true,true,false,false,false,false,false,false,false,true,true,true,false,false,false,true,true,true,false,false,true,true,true,false,true,false,true,true,true,false,false,false,false,false,true,true,true,true,true,false,false,true,true,true,true,true,false,true,true,true,true,false,true,false,false,true,false,true,true,true,true,true,true,false,true,true,false,false,false,false,false,false,true,true,true,true,false,false,false,true,false,true,false,true,true,true,false,true,true,false,true,false,true,true,true,true,true,false,false,false,true,false,false,false,false,true,true,true,false,false,false,false,true,false,true,false,false,false,false,false,false,true,false,false,true,false,true,true,false,false,false,true,true,false,false]),
        //     32);

        // AssertSquareCase(
        //     174,
        //     BoolsToBigInt([true,false,true,true,false,false,true,true,false,true,false,false,true,false,true,true,true,true,true,true,true,true,false,true,true,false,true,false,true,false,true,true,true,true,true,true,false,true,true,false,false,false,false,true,true,false,true,true,false,true,true,true,true,true,true,false,false,true,false,false,true,true,false,false,false,true,true,false,true,true,true,true,true,true,false,true,true,true,true,true,true,true,false,true,true,false,false,true,true,false,true,true,true,false,false,false,false,true,true,false,true,true,true,false,true,true,false,false,true,true,false,true,true,false,true,true,true,false,true,true,false,false,false,true,true,true,false,false,false,true,true,false,false,true,true,false,true,true,true,false,true,true,true,true,false,false,false,true,true,false,false,false,true,false,false,false,true,false,true,false,true,false,false,true,false,true,false,true,false,true,false,true,true,false]),
        //     32);

        // AssertSquareCase(
        //     104,
        //     BoolsToBigInt([true,false,false,true,true,false,true,true,false,false,true,true,false,true,true,true,false,false,true,true,true,false,false,true,false,false,true,true,true,true,true,true,false,false,false,false,false,false,true,true,false,true,false,true,true,false,true,true,false,true,false,false,false,false,true,false,false,true,false,true,false,false,false,true,true,false,true,true,true,true,true,false,false,true,true,false,false,false,true,false,true,false,true,true,false,false,false,false,false,true,true,false,true,false,false,true,false,false,true,false,false,false]),
        //     32);

        // AssertSquareCase(
        //     32,
        //     BoolsToBigInt([true,false,false,false,true,false,false,true,true,false,true,true,false,false,true,false,true,false,false,false,true,false,true,true,false,true,false,false,true,false,true,false]),
        //     32);

        // AssertSquareCase(
        //     69,
        //     BoolsToBigInt([true,false,true,false,false,true,false,true,true,true,false,false,false,false,true,true,false,false,true,true,true,false,true,true,true,true,false,false,false,true,false,true,false,true,false,false,true,true,true,true,false,true,false,false,false,false,false,false,true,true,true,false,false,false,false,true,true,true,false,true,true,true,true,true,false,false,true,false,true,false]),
        //     32);

        // AssertSquareCase(
        //     27,
        //     BoolsToBigInt([true,true,false,true,false,true,true,false,false,true,true,false,true,false,true,true,false,false,true,true,false,true,false,false,false,true,false]),
        //     32);

        // AssertSquareCase(
        //     97,
        //     BoolsToBigInt([true,false,false,false,true,true,false,false,true,false,true,false,true,true,false,false,false,false,true,true,false,true,true,false,false,false,false,true,true,false,false,true,true,true,true,true,false,false,true,true,true,true,false,false,true,true,true,true,false,false,true,true,true,false,false,false,true,true,false,false,false,false,true,true,false,false,false,false,true,true,false,true,false,false,false,false,true,false,false,true,false,true,false,false,true,true,false,false,false,true,true,true,false,true,true,false]),
        //     32);

        // AssertSquareCase(
        //     179,
        //     BoolsToBigInt([true,true,false,false,false,true,true,false,false,true,true,false,false,true,true,false,true,false,true,true,true,true,false,false,true,false,true,false,true,false,false,true,true,false,true,false,true,false,true,true,false,false,true,true,true,true,false,false,true,false,true,false,false,false,false,true,true,false,false,false,false,false,true,false,false,true,true,true,true,false,false,false,false,false,true,true,false,false,true,true,true,false,false,true,false,false,true,false,true,false,true,true,false,false,true,true,true,true,false,false,true,false,false,true,true,true,false,false,false,false,true,true,false,false,true,false,false,true,false,false,true,false,true,false,false,true,true,false,true,false,true,true,true,true,true,false,false,false,true,false,true,false,false,true,true,true,false,false,false,true,false,true,false,false,false,false,false,true,false,true,true,true,true,false,true,true,true,false,false,false,true,true,true,false,false,true,false,true,false]),
        //     32);

        // AssertSquareCase(
        //     194,
        //     BoolsToBigInt([true,false,true,true,true,true,true,false,true,false,true,false,true,false,true,false,true,false,false,true,false,false,false,false,false,true,false,false,false,false,false,false,false,false,false,true,false,true,false,true,false,false,true,true,false,true,false,true,true,false,false,false,true,false,true,false,true,true,false,true,false,false,false,false,false,true,false,false,false,false,false,false,true,true,false,true,true,false,false,true,false,false,false,true,false,false,false,false,false,false,false,false,true,false,false,true,false,true,true,true,true,true,false,false,false,false,false,true,false,true,false,false,false,true,true,false,false,true,false,false,true,true,true,false,false,true,false,true,false,false,false,false,true,true,true,true,true,false,false,true,true,false,true,true,true,true,false,true,false,false,false,false,true,false,true,false,true,true,false,false,true,false,true,false,false,true,false,false,true,true,true,true,true,false,true,true,false,true,true,true,false,false,false,false,true,true,false,true,true,false,false,false,false]),
        //     32);
    }
}


==> anc/qsharp/Tests/SchoolbookMultiplicationTests.qs <==
namespace Tests {
    open Microsoft.Quantum.Primitive;
    open Microsoft.Quantum.Canon;
    open Microsoft.Quantum.Extensions.Diagnostics;
    open Karatsuba;

    operation ToffoliSim_PlusEqualProductUsingSchoolbookTest () : Unit {
        using (f1 = Qubit[32]) {
            using (f2 = Qubit[32]) {
                for (k in 0..63) {
                    using (target = Qubit[k]) {
                        let src1 = LittleEndian(f1);
                        let src2 = LittleEndian(f2);
                        let dst = LittleEndian(target);
                        let expectedSrc1 = k*k + 5; // RandomIntPow2(32);
                        let expectedSrc2 = k + 4; // RandomIntPow2(32);
                        let expectedStart = k;  // RandomIntPow2(k);
                        let expectedDst = (expectedStart + expectedSrc1*expectedSrc2) % (1 <<< k);
                        XorEqualConst(src1, expectedSrc1);
                        XorEqualConst(src2, expectedSrc2);
                        XorEqualConst(dst, expectedStart);
                        PlusEqualProductUsingSchoolbook(dst, src1, src2);
                        let actualSrc1 = MeasureInteger(src1);
                        let actualSrc2 = MeasureInteger(src2);
                        let actualDst = MeasureInteger(dst);
                        AssertIntEqual(actualSrc1, expectedSrc1, $"Mangled src1. {actualSrc1} != {expectedSrc1}");
                        AssertIntEqual(actualSrc2, expectedSrc2, $"Mangled src2. {actualSrc2} != {expectedSrc2}");
                        AssertIntEqual(actualDst, expectedDst, $"Wrong result. {actualDst} != {expectedDst} == {expectedStart} + {expectedSrc1}*{expectedSrc2} (mod 2**{k})");
                    }
                }
            }
        }
    }
}


==> anc/qsharp/Tests/SchoolbookSquaringTests.qs <==
namespace Tests {
    open Microsoft.Quantum.Primitive;
    open Microsoft.Quantum.Canon;
    open Microsoft.Quantum.Extensions.Diagnostics;
    open Karatsuba;

    operation ToffoliSim_PlusEqualSquareUsingSchoolbookTest () : Unit {
        using (offset = Qubit[32]) {
            for (k in 0..63) {
                using (target = Qubit[k]) {
                    let src = LittleEndian(offset);
                    let dst = LittleEndian(target);
                    let expectedSrc = k*k + 5; // RandomIntPow2(32);
                    let expectedStart = k;  // RandomIntPow2(k);
                    let expectedDst = (expectedStart + expectedSrc*expectedSrc) % (1 <<< k);
                    XorEqualConst(src, expectedSrc);
                    XorEqualConst(dst, expectedStart);
                    PlusEqualSquareUsingSchoolbook(dst, src);
                    let actualSrc = MeasureInteger(src);
                    let actualDst = MeasureInteger(dst);
                    AssertIntEqual(actualSrc, expectedSrc, $"{actualSrc} != {expectedSrc}");
                    AssertIntEqual(actualDst, expectedDst, $"{actualDst} != {expectedDst}");
                }
            }
        }
    }
}


==> anc/qsharp/Tests/TestSuiteRunner.cs <==
using Microsoft.Quantum.Simulation.XUnit;
using Microsoft.Quantum.Simulation.Simulators;
using Xunit.Abstractions;
using System;
using System.Diagnostics;

namespace Tests {
    public class TestSuiteRunner {
        private readonly ITestOutputHelper output;

        public TestSuiteRunner(ITestOutputHelper output) {
            this.output = output;
        }

        [OperationDriver(TestNamespace = "Tests")]
        public void TestTarget(TestOperation op)
        {
            Console.WriteLine(op.className);
            if (op.className.Contains("ToffoliSim")) {
                var sim = new ToffoliSimulator();
                sim.OnLog += (msg) => { output.WriteLine(msg); };
                sim.OnLog += (msg) => { Debug.WriteLine(msg); };
                op.TestOperationRunner(sim);
            } else {
                using (var sim = new QuantumSimulator()) {
                    sim.OnLog += (msg) => { output.WriteLine(msg); };
                    sim.OnLog += (msg) => { Debug.WriteLine(msg); };
                    op.TestOperationRunner(sim);
                }
            }
        }
    }
}


==> anc/qsharp/Tests/Tests.csproj <==
<Project Sdk="Microsoft.NET.Sdk">
  <PropertyGroup>
    <TargetFramework>netcoreapp2.0</TargetFramework>
    <PlatformTarget>x64</PlatformTarget>
    <GenerateAssemblyInfo>false</GenerateAssemblyInfo>
    <IsPackable>false</IsPackable>
    <LangVersion>latest</LangVersion>
  </PropertyGroup>

  <ItemGroup>
    <PackageReference Include="Microsoft.Quantum.Canon" Version="0.5.1903.2902" />
    <PackageReference Include="Microsoft.Quantum.Development.Kit" Version="0.5.1903.2902" />
    <PackageReference Include="Microsoft.Quantum.xUnit" Version="0.5.1903.2902" />
    <PackageReference Include="Microsoft.NET.Test.Sdk" Version="15.7.2" />
    <PackageReference Include="xunit" Version="2.3.1" />
    <PackageReference Include="xunit.runner.visualstudio" Version="2.3.1" />
    <ProjectReference Include="..\Karatsuba\Karatsuba.csproj" />
    <DotNetCliToolReference Include="dotnet-xunit" Version="2.3.1" />
  </ItemGroup>
</Project>


==> anc/qsharp/Tests/Util.qs <==
namespace Tests {
    open Microsoft.Quantum.Primitive;
    open Microsoft.Quantum.Canon;
    open Microsoft.Quantum.Extensions.Diagnostics;
    open Microsoft.Quantum.Extensions.Convert;
    open Karatsuba;

    operation InitDual(qs: Qubit[]) : Unit {
        let n = Length(qs) >>> 1;
        for (i in 0..n-1) {
            H(qs[i]);
            CNOT(qs[i], qs[i+n]);
        }
    }

    operation UncomputeDual(qs: Qubit[]) : Unit {
        let n = Length(qs) >>> 1;
        for (i in 0..n-1) {
            CNOT(qs[i], qs[i+n]);
            H(qs[i]);
        }
    }
}


==> anc/qsharp/Tests/UtilTests.qs <==
namespace Tests {
    open Microsoft.Quantum.Primitive;
    open Microsoft.Quantum.Canon;
    open Microsoft.Quantum.Extensions.Diagnostics;
    open Microsoft.Quantum.Extensions.Convert;
    open Karatsuba;

    function AssertEq(x: Int, y: Int) : Unit {
        AssertIntEqual(x, y, $"{x} != {y}");
    }

    operation FloorLg2Test() : Unit {
        AssertEq(FloorLg2(0), 0);
        AssertEq(FloorLg2(1), 0);
        AssertEq(FloorLg2(2), 1);
        AssertEq(FloorLg2(3), 1);
        AssertEq(FloorLg2(4), 2);
        AssertEq(FloorLg2(5), 2);
        AssertEq(FloorLg2(6), 2);
        AssertEq(FloorLg2(7), 2);
        AssertEq(FloorLg2(8), 3);
        AssertEq(FloorLg2(9), 3);
        AssertEq(FloorLg2(10), 3);
        AssertEq(FloorLg2(11), 3);
    }

    operation ToffoliSim_MeasureBigIntTest() : Unit {
        using (qs = Qubit[100]) {
            X(qs[5]);
            X(qs[95]);
            let r = MeasureBigInt(LittleEndian(qs));
            if (r != ((ToBigInt(1) <<< 95) + ToBigInt(32))) {
                fail "decoded wrong";
            }
            X(qs[5]);
            X(qs[95]);
        }
    }

    operation CeilLg2Test() : Unit {
        AssertEq(CeilLg2(0), 0);
        AssertEq(CeilLg2(1), 0);
        AssertEq(CeilLg2(2), 1);
        AssertEq(CeilLg2(3), 2);
        AssertEq(CeilLg2(4), 2);
        AssertEq(CeilLg2(5), 3);
        AssertEq(CeilLg2(6), 3);
        AssertEq(CeilLg2(7), 3);
        AssertEq(CeilLg2(8), 3);
        AssertEq(CeilLg2(9), 4);
        AssertEq(CeilLg2(10), 4);
        AssertEq(CeilLg2(11), 4);
    }

    operation CeilMultipleTest() : Unit {
        AssertEq(CeilMultiple(0, 3), 0);
        AssertEq(CeilMultiple(1, 3), 3);
        AssertEq(CeilMultiple(2, 3), 3);
        AssertEq(CeilMultiple(3, 3), 3);
        AssertEq(CeilMultiple(4, 3), 6);
        AssertEq(CeilMultiple(5, 3), 6);
        AssertEq(CeilMultiple(119, 11), 121);
    }
}


==> anc/qsharp/Tests/XorTests.qs <==
namespace Tests {
    open Microsoft.Quantum.Primitive;
    open Microsoft.Quantum.Canon;
    open Microsoft.Quantum.Extensions.Diagnostics;
    open Karatsuba;

    operation XorEqual_vs_CNots_Test () : Unit {
        using (qs = Qubit[8]) {
            InitDual(qs);
            XorEqual(LittleEndian(qs[2..3]), LittleEndian(qs[0..1]));
            CNOT(qs[0], qs[2]);
            CNOT(qs[1], qs[3]);
            UncomputeDual(qs);
        }
    }

    operation XorEqualConst_Test () : Unit {
        using (qs = Qubit[6]) {
            let r = LittleEndian(qs);
            for (i in 0..60) {
                XorEqualConst(r, i);
                let v = MeasureInteger(r); // resets to 0
                AssertIntEqual(v, i, "");
            }
        }
    }
}

